A Next-Generation Liquid Xenon Observatory for Dark Matter and Neutrino Physics

The nature of dark matter and properties of neutrinos are among the most pressing issues in contemporary particle physics. The dual-phase xenon time-projection chamber is the leading technology to cover the available parameter space for Weakly Interacting Massive Particles (WIMPs), while featuring extensive sensitivity to many alternative dark matter candidates. These detectors can also study neutrinos through neutrinoless double-beta decay and through a variety of astrophysical sources. A next-generation xenon-based detector will therefore be a true multi-purpose observatory to significantly advance particle physics, nuclear physics, astrophysics, solar physics, and cosmology. This review article presents the science cases for such a detector.

==> figures/compress.sh <==
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_basicfeyn.pdf fig_basicfeyn.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_bottaro_v2.pdf fig_bottaro_v2.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_ddcomplementarity_pdg.pdf fig_ddcomplementarity_pdg.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_evolution_v5.pdf fig_evolution_v5.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_fluxcomp.pdf fig_fluxcomp.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_high_nr_difrates.pdf fig_high_nr_difrates.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_kinematics.pdf fig_kinematics.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_lux_dpe_limits.pdf fig_lux_dpe_limits.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_mainpoints.pdf fig_mainpoints.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_migdal_s2o_projection.pdf fig_migdal_s2o_projection.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_mtop_nsig.pdf fig_mtop_nsig.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_multiscatter_SI.pdf fig_multiscatter_SI.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_muon_flux.pdf fig_muon_flux.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_nest_light_and_charge_yields_v2_3_5.pdf fig_nest_light_and_charge_yields_v2_3_5.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_NSI_recoil_xe.pdf fig_NSI_recoil_xe.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_nufloor_100gev.pdf fig_nufloor_100gev.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_nufluxes.pdf fig_nufluxes.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_nurates.pdf fig_nurates.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_nu_surv_vs_energy.pdf fig_nu_surv_vs_energy.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_r11410_rainbow_plot.pdf fig_r11410_rainbow_plot.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_results_exp_new_leg.pdf fig_results_exp_new_leg.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_running_weinberg_50.pdf fig_running_weinberg_50.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_sciencechannels.pdf fig_sciencechannels.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_sidmspectrum.pdf fig_sidmspectrum.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_simplified_contour_si.pdf fig_simplified_contour_si.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_simplified_projection_pion.pdf fig_simplified_projection_pion.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_simplified_projection_sdn.pdf fig_simplified_projection_sdn.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_simplified_projection_sdp.pdf fig_simplified_projection_sdp.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_simplified_projection_si.pdf fig_simplified_projection_si.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_spectrum_smear.pdf fig_spectrum_smear.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_structure_factors_xe132.pdf fig_structure_factors_xe132.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_wimperhistos_v6.pdf fig_wimperhistos_v6.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_x1t_accidentals.pdf fig_x1t_accidentals.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_x1t_migdal.pdf fig_x1t_migdal.pdf
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dPDFSETTINGS=/prepress -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=figcomp_x1t_subGeV.pdf fig_x1t_subGeV.pdf
 

